Coupling cellular trajectories and RNA kinetics on continuous expression manifolds with ManifoldVelo

Jointly recovering pseudotime and RNA velocity from static single-cell transcriptomes requires reconciling global trajectory structure with local expression changes, particularly in complex cycles and branching differentiation. Here we introduce ManifoldVelo, a topology-conditioned framework that jointly learns cellular coordinates, continuous RNA trajectories and regulatory kinetics. Derivatives of unspliced and spliced RNA trajectories are matched to transcription-splicing-degradation dynamics, including between observed cells, allowing expression reconstruction, cellular ordering and kinetic estimation to inform one another. ManifoldVelo recovers pseudotime across all evaluated single-cell trajectory types, including cyclic, multibranch and smooth non-branching trajectories. ManifoldVelo achieves the best pseudotime recovery among compared methods in multipeak cyclic simulations and the highest directional agreement for spliced RNA velocity in both multipeak cyclic and branching simulations. Real-data analyses support phase prediction across experimental plates and differentiation trajectories consistent with pancreatic developmental stages and marker expression. Its central advantage is the joint recovery of temporal position and local dynamics across distinct trajectory structures within a reusable dynamic reference. New cells are assigned pseudotime and velocity predictions from spliced RNA alone, without refitting the reference model. ManifoldVelo provides a foundation for dynamic cell atlases that transfer learned temporal and kinetic information to new samples.

==> anc/Supplementary_Data_1/MANIFEST.json <==
{
  "date": "2026-11-02",
  "records": [
    {
      "file": "simulation_all_methods_with_regvelo.csv",
      "source": "source_data/simulation_all_methods_with_regvelo.csv",
      "sha256": "aea3fe436fef70985073a74b26271dd66adda93b9ced23bbbf716a883127a6b4"
    },
    {
      "file": "real_full_SU_with_regvelo.csv",
      "source": "source_data/real_full_SU_with_regvelo.csv",
      "sha256": "2e3167f8d0c72c283e5af3d01a032b5e20c77160205594b52ce76394724e250b"
    },
    {
      "file": "frozen_real_comparison.csv",
      "source": "source_data/frozen_real_comparison.csv",
      "sha256": "25e43cd3581610d361ec2dd1f6357323f5545dc890464c96051126432723cb94"
    },
    {
      "file": "figure2_values_with_regvelo.csv",
      "source": "source_data/figure2_values_with_regvelo.csv",
      "sha256": "5b057f7f5a9cc6613ae5f0ff2519761b431c698fa7d008432245d10d9618b7e9"
    },
    {
      "file": "ablation_table.csv",
      "source": "source_data/ablation_table.csv",
      "sha256": "5c3af89b11115b25b2e52a4d135d5e5508d2ee6709418e3ebf2e8b1de6ed4aaf"
    },
    {
      "file": "ablation_summary.csv",
      "source": "source_data/ablation_summary.csv",
      "sha256": "16ca0899015567ac69f3d2523fef232d63d8b88032056c5392d67f5c3a61c9e7"
    },
    {
      "file": "ablation_per_seed.csv",
      "source": "source_data/ablation_per_seed.csv",
      "sha256": "93ffd6dabbe883ecf4af8dfd46dd9b1164410af40960b19f75a23a1e03c15ed7"
    },
    {
      "file": "ablation_paired_effects.csv",
      "source": "source_data/ablation_paired_effects.csv",
      "sha256": "489111e971f8339ba7232b6498a07aac726d36782c8578e03c40607861fc3adf"
    },
    {
      "file": "TFvelo_total_velocity.csv",
      "source": "source_data/TFvelo_total_velocity.csv",
      "sha256": "7225fbe801c7601371b3836b5ebd3242bf8b25b6296fae877446bf1039831456"
    },
    {
      "file": "quantified_improvements.csv",
      "source": "source_data/quantified_improvements.csv",
      "sha256": "84e9cce09d7832861ff343e0d480c9f17c84b7d0509dcf748ea1a418284f0336"
    },
    {
      "file": "network_architectures.csv",
      "source": "source_data/network_architectures.csv",
      "sha256": "d997d44f30f9d26194225a37cc53321952d45bd759e3bfedd087063b9815c478"
    },
    {
      "file": "simulation_metric_explanations.csv",
      "source": "source_data/simulation_metric_explanations.csv",
      "sha256": "de01d2cc5d41dd089e208967b7f121ac25e346d1d6744e7e2c85cdb55d84842f"
    }
  ]
}


==> anc/Supplementary_Data_1/README.md <==
# Supplementary Data 1

Numerical comparison and ablation source tables accompanying the ManifoldVelo manuscript.

- simulation_all_methods_with_regvelo.csv: the six simulation comparisons, including the recorded clock and runtime qualifications.
- real_full_SU_with_regvelo.csv: all-cell paired-S/U real-data comparisons.
- frozen_real_comparison.csv: the frozen comparison; its held-out and all-cell protocols are described in the SI.
- figure2_values_with_regvelo.csv: the real-data comparison figure values.
- ablation_*.csv: component outcomes, individual seeds and paired effects.
- TFvelo_total_velocity.csv: total-RNA velocity results, with their own reference definition.
- quantified_improvements.csv: calculations from the reported comparisons.
- network_architectures.csv: recorded model architectures.
- simulation_metric_explanations.csv: metric definitions and qualifications.
- dataset_access.csv: original public dataset access points.
- MANIFEST.json and SHA256SUMS.txt: file provenance and integrity checks.

Each numerical table is copied without editing from the manuscript's source_data directory. Read the protocol and endpoint qualifications in Supplementary Tables S1-S22. TFvelo total-RNA velocities are distinct from spliced-RNA velocities. Missing full-recovery timers and cyclic outputs on open trajectories are identified by their explanatory labels in the simulation table.

This archive contains numerical result tables and access information. It does not contain full expression matrices, all simulation input arrays or fitted checkpoints. This local submission attachment has not been assigned a public repository DOI. The GEO, scVelo, velocyto and figshare links identify the original public resources; the study-specific preprocessing and subsets are described in the manuscript.

In real_full_SU_with_regvelo.csv, an empty runtime_marker means that no footnote marker applies; an empty runtime_notes field means that no additional note was attached to that row. These are optional annotations, not missing numerical measurements.


==> anc/Supplementary_Data_1/SHA256SUMS.txt <==
5bc7bc024029ea5406df211b73c9128e1263561253fbdc7523e828228cac5da3  MANIFEST.json
08c730388baa6b36684020566dda64f282c041a967bb8c67b65d665db0e4e518  README.md
7225fbe801c7601371b3836b5ebd3242bf8b25b6296fae877446bf1039831456  TFvelo_total_velocity.csv
489111e971f8339ba7232b6498a07aac726d36782c8578e03c40607861fc3adf  ablation_paired_effects.csv
93ffd6dabbe883ecf4af8dfd46dd9b1164410af40960b19f75a23a1e03c15ed7  ablation_per_seed.csv
16ca0899015567ac69f3d2523fef232d63d8b88032056c5392d67f5c3a61c9e7  ablation_summary.csv
5c3af89b11115b25b2e52a4d135d5e5508d2ee6709418e3ebf2e8b1de6ed4aaf  ablation_table.csv
661f23d4c66bbbcadd92d613c038d8bb06da89243965aaff3d640646b02a56cb  dataset_access.csv
5b057f7f5a9cc6613ae5f0ff2519761b431c698fa7d008432245d10d9618b7e9  figure2_values_with_regvelo.csv
25e43cd3581610d361ec2dd1f6357323f5545dc890464c96051126432723cb94  frozen_real_comparison.csv
d997d44f30f9d26194225a37cc53321952d45bd759e3bfedd087063b9815c478  network_architectures.csv
84e9cce09d7832861ff343e0d480c9f17c84b7d0509dcf748ea1a418284f0336  quantified_improvements.csv
2e3167f8d0c72c283e5af3d01a032b5e20c77160205594b52ce76394724e250b  real_full_SU_with_regvelo.csv
aea3fe436fef70985073a74b26271dd66adda93b9ced23bbbf716a883127a6b4  simulation_all_methods_with_regvelo.csv
de01d2cc5d41dd089e208967b7f121ac25e346d1d6744e7e2c85cdb55d84842f  simulation_metric_explanations.csv


==> anc/Supplementary_Data_1/TFvelo_total_velocity.csv <==
Dataset,Method,Velocity,Train cosine,Test cosine
multipeak_data1,TFvelo,d(S+U)/dt,-0.010963693405079116,-0.013676690264866157
multipeak_data2,TFvelo,d(S+U)/dt,-0.030271258416724511,0.00051717363435336281
trifurcation,TFvelo,d(S+U)/dt,0.14714404439432643,0.15142971740505237
nested_branches,TFvelo,d(S+U)/dt,0.042483526861598939,0.034187300118982751
cycle_smooth_control,TFvelo,d(S+U)/dt,-0.030533219818627742,-0.0027094047476501149
linear,TFvelo,d(S+U)/dt,-0.036735277293766203,-0.032844734057370942


==> anc/Supplementary_Data_1/ablation_paired_effects.csv <==
dataset,variant,seed,delta_phase_MAE_percentage_points,delta_forward_cosine,delta_neighbor_cosine
WT2,full,0,0.0,0.0,0.0
WT2,full,1,0.0,0.0,0.0
WT2,full,2,0.0,0.0,0.0
WT2,no_u_dynamics,0,0.2800326926640433,0.0024566954624132,-0.0513597205576229
WT2,no_u_dynamics,1,0.3014152701461832,0.0022217967290617,-0.0529206860035254
WT2,no_u_dynamics,2,0.4062984239055871,0.0012145461172407,-0.0529762925399523
WT2,no_neighbors,0,0.1074494903515863,0.0002418861145849,-0.0167321674728502
WT2,no_neighbors,1,0.2217898260734494,0.0003244654022337,-0.0168214817157282
WT2,no_neighbors,2,0.328321030003639,-0.0001265874015109,-0.020726432602477
WT2,staged,0,0.6468690586121881,0.0023448222759611,-0.0081763380955089
WT2,staged,1,0.666990667621552,0.0021262814330578,-0.0105575800413534
WT2,staged,2,0.7608410635015672,0.0017442399075003,-0.0101625726586829
U2OS,full,0,0.0,0.0,0.0
U2OS,full,1,0.0,0.0,0.0
U2OS,full,2,0.0,0.0,0.0
U2OS,no_u_dynamics,0,0.3485258047556741,0.0042812169498505,-0.0778305270205693
U2OS,no_u_dynamics,1,0.413130125749328,0.0027550116416438,-0.0816653409207103
U2OS,no_u_dynamics,2,0.4491614521627003,0.0054244404423088,-0.0769075687264655
U2OS,no_neighbors,0,0.0784297539622542,-0.0026397044783827,-0.0489895583787992
U2OS,no_neighbors,1,0.0132572480509036,-0.0047204434429915,-0.0469359915732693
U2OS,no_neighbors,2,0.0881219723433801,-0.0028860994320974,-0.0490197506359441
U2OS,staged,0,0.1869396657895912,0.0054289848590748,-0.0918455483502311
U2OS,staged,1,0.2402882238087027,0.00514982180482,-0.0929274479184794
U2OS,staged,2,0.2796036557688204,0.0062462450535265,-0.0899815879937444


==> anc/Supplementary_Data_1/ablation_per_seed.csv <==
dataset,variant,method,seed,primary_cmae_pct,rotation_cmae_pct,kinetic_neighbor_cosine,curve_neighbor_cosine,curve_kinetic_cosine,S_dynamics_residual_nmse,kinetic_zero_fraction,curve_zero_fraction,kinetic_forward_cosine,curve_forward_cosine,recovery_seconds,phase_cells,forward_cells,folds
WT2,full,Full model,0,3.8484620204875335,3.8484620204875335,0.9142899512073214,0.8937478312583245,0.8931370502654616,0.0479105595241914,0.0,0.0,0.0197950085374166,0.0214646550391107,34.52149336086586,5646,5617,1
WT2,no_u_dynamics,Without U dynamics,0,4.128494713151577,4.128494713151577,0.8629302306496984,0.8687943587569794,0.9780324815283196,0.0281828151806,0.0,0.0,0.0222517039998298,0.0235147989080918,35.67327789310366,5646,5617,1
WT2,no_neighbors,Without neighbor information,0,3.95591151083912,3.95591151083912,0.8975577837344711,0.8755412916683208,0.8953775876894815,0.0484387700642299,0.0,0.0,0.0200368946520015,0.0216886641375369,25.86424107663333,5646,5617,1
WT2,staged,Separate geometry / kinetics,0,4.495331079099722,4.495331079099722,0.9061136131118124,0.8607165541444396,0.4980787179677403,1.4619114464631384,0.0,0.0,0.0221398308133778,0.0238895125379621,47.012935996986926,5646,5617,1
WT2,full,Full model,1,3.7692672335828457,3.7692672335828457,0.9164578874208258,0.897479269892299,0.8972146316387808,0.0479726513129413,0.0,0.0,0.0196043507580832,0.0212884842967484,38.87051509320736,5646,5617,1
WT2,no_u_dynamics,Without U dynamics,1,4.070682503729029,4.070682503729029,0.8635372014173004,0.8690912323114796,0.9787381640896378,0.0286118255238162,0.0,0.0,0.0218261474871449,0.0231689461849325,35.72913501737639,5646,5617,1
WT2,no_neighbors,Without neighbor information,1,3.991057059656295,3.991057059656295,0.8996364057050975,0.8781879276054084,0.901220366607306,0.0487867029796522,0.0,0.0,0.0199288161603169,0.0216987921952252,24.60185010591522,5646,5617,1
WT2,staged,Separate geometry / kinetics,1,4.436257901204398,4.436257901204398,0.9059003073794724,0.8613080395239381,0.4971074460290505,1.4693373987482814,0.0,0.0,0.0217306321911411,0.0243872073088195,42.061182006727904,5646,5617,1
WT2,full,Full model,2,3.7057321472903495,3.7057321472903495,0.9181657062031732,0.8971384533993625,0.8926027057233136,0.0480160195955995,0.0,0.0,0.0199053440909858,0.0217572875116785,33.497070925775915,5646,5617,1
WT2,no_u_dynamics,Without U dynamics,2,4.112030571195937,4.112030571195937,0.8651894136632208,0.8704809407037509,0.978680163318624,0.0287695353635353,0.0,0.0,0.0211198902082265,0.0223338641140747,39.06760479975492,5646,5617,1
WT2,no_neighbors,Without neighbor information,2,4.0340531772939885,4.0340531772939885,0.8974392736006961,0.8746577059478277,0.8967672955703929,0.0497917962543328,0.0,0.0,0.0197787566894748,0.0213489343053481,30.675842803902924,5646,5617,1
WT2,staged,Separate geometry / kinetics,2,4.466573210791917,4.466573210791917,0.9080031335444902,0.8619072377328295,0.4978928755527846,1.4647098396682974,0.0,0.0,0.0216495839984862,0.0246209913951345,47.99892120622098,5646,5617,1
U2OS,full,Full model,0,11.501646678242286,11.501646678242286,0.945772991339574,0.9432374973608916,0.9496773499844942,0.2088095461151367,0.0,0.0,0.0251064231155941,0.0224294044178203,72.94814930623397,1146,1112,3
U2OS,no_u_dynamics,Without U dynamics,0,11.85017248299796,11.85017248299796,0.8679424643190047,0.8697653648707786,0.990825310588074,0.156346187387841,0.0,0.0,0.0293876400654446,0.0293703268121812,79.78383925976232,1146,1112,3
U2OS,no_neighbors,Without neighbor information,0,11.58007643220454,11.58007643220454,0.8967834329607748,0.8907312100354655,0.951321065719232,0.2042260687763494,0.0,0.0,0.0224667186372114,0.0185499061899126,82.53566540684551,1146,1112,3
U2OS,staged,Separate geometry / kinetics,0,11.688586344031878,11.688586344031878,0.8539274429893429,0.843811320279095,0.7098534709512389,8.067453893944515,0.0,0.0,0.0305354079746689,0.0321379608011976,110.9163664020598,1146,1112,3
U2OS,full,Full model,1,11.543190969034134,11.543190969034134,0.9469604237793916,0.9444205831430956,0.951331501681646,0.2052711661442079,0.0,0.0,0.0264759662989906,0.0240479086748025,75.43812746508047,1146,1112,3
U2OS,no_u_dynamics,Without U dynamics,1,11.956321094783462,11.956321094783462,0.8652950828586813,0.8664515353016108,0.9909754963744206,0.1536988832620828,0.0,0.0,0.0292309779406345,0.0291779942993598,73.73931411281228,1146,1112,3
U2OS,no_neighbors,Without neighbor information,1,11.556448217085038,11.556448217085038,0.9000244322061223,0.893397500774372,0.9526419480524728,0.2013007622824032,0.0,0.0,0.021755522855999,0.0176624392373155,69.41869080113247,1146,1112,3
U2OS,staged,Separate geometry / kinetics,1,11.783479192842837,11.783479192842837,0.8540329758609122,0.8413609106503939,0.7094259532053961,8.067576648259815,0.0,0.0,0.0316257881038107,0.0315480618717564,98.50138667644931,1146,1112,3
U2OS,full,Full model,2,11.393342733553624,11.393342733553624,0.9459508196333488,0.9433347716444486,0.9487539581740468,0.2141035678713527,0.0,0.0,0.0252191302144925,0.0226312008279122,78.0083275991492,1146,1112,3
U2OS,no_u_dynamics,Without U dynamics,2,11.842504185716324,11.842504185716324,0.8690432509068833,0.8706091902163129,0.990279396942795,0.1596075116824501,0.0,0.0,0.0306435706568013,0.0308578002932783,80.838046671357,1146,1112,3
U2OS,no_neighbors,Without neighbor information,2,11.481464705897004,11.481464705897004,0.8969310689974047,0.8906927187063963,0.9513813932744756,0.2041195351585857,0.0,0.0,0.022333030782395,0.0184724925486973,86.97359064035118,1146,1112,3
U2OS,staged,Separate geometry / kinetics,2,11.672946389322444,11.672946389322444,0.8559692316396044,0.8450749471128409,0.7085414446429188,8.07969672480542,0.0,0.0,0.031465375268019,0.032060133513866,108.11192017747088,1146,1112,3


==> anc/Supplementary_Data_1/ablation_summary.csv <==
dataset,variant,method,seeds,phase_cells,primary_cmae_pct_mean,primary_cmae_pct_sd,rotation_cmae_pct_mean,rotation_cmae_pct_sd,kinetic_forward_cosine_mean,kinetic_forward_cosine_sd,kinetic_neighbor_cosine_mean,kinetic_neighbor_cosine_sd,curve_forward_cosine_mean,curve_forward_cosine_sd,curve_neighbor_cosine_mean,curve_neighbor_cosine_sd,curve_kinetic_cosine_mean,curve_kinetic_cosine_sd,S_dynamics_residual_nmse_mean,S_dynamics_residual_nmse_sd,recovery_seconds_mean,recovery_seconds_sd
WT2,full,Full model,3,5646,3.7744871337869097,0.0715079694462536,3.7744871337869097,0.0715079694462536,0.0197682344621619,0.0001522724037449,0.9163045149437736,0.0019424241386745,0.0215034756158459,0.0002368003198176,0.896121851516662,0.0020630119027073,0.8943181292091853,0.002522632705314,0.0479664101442441,5.300632797490293e-05,35.62969312661638,2.852990640666891
WT2,no_u_dynamics,Without U dynamics,3,5646,4.103735929358848,0.0297852933842077,4.103735929358848,0.0297852933842077,0.0217325805650671,0.0005716788358826,0.8638856152434066,0.0011691967831863,0.0230058697356997,0.0006071220578687,0.8694555105907367,0.0009003686269233,0.9784836029788604,0.0003917575075389,0.0285213920226505,0.0003036343308417,36.82333923674499,1.943791640728812
WT2,no_neighbors,Without neighbor information,3,5646,3.9936739159298007,0.0391365042083874,3.9936739159298007,0.0391365042083874,0.0199148225005977,0.0001296366800277,0.8982111543467549,0.0012357253897184,0.0215787968793701,0.0001991312295701,0.8761289750738523,0.0018370207066785,0.8977884166223934,0.0030522995466978,0.0490057564327383,0.0007026081975452,27.04731132881716,3.2051658677834
WT2,staged,Separate geometry / kinetics,3,5646,4.466054063698679,0.0295400105271047,4.466054063698679,0.0295400105271047,0.0218400156676684,0.000262790874234,0.9066723513452584,0.0011574155607242,0.0242992370806387,0.0003735898826349,0.861310610467069,0.0005953459575966,0.4976930131831918,0.0005155589392164,1.4653195616265726,0.0037503349830524,45.6910130699786,3.181948596223997
U2OS,full,Full model,3,1146,11.479393460276684,0.0773629607856628,11.479393460276684,0.0773629607856628,0.0256005065430258,0.0007602618369818,0.9462280782507714,0.0006404320459535,0.023036171306845,0.0008819806256787,0.9436642840494788,0.0006567775961578,0.9499209366133956,0.0013059224585428,0.2093947600435658,0.0044451868997757,75.46486812348788,2.530195128074445
U2OS,no_u_dynamics,Without U dynamics,3,1146,11.882999254499248,0.0636142271256807,11.882999254499248,0.0636142271256807,0.0297540628876268,0.0007743086005617,0.8674269326948565,0.001926530708557,0.0298020404682731,0.0009193582299317,0.8689420301295674,0.0021977110068206,0.9906934013017632,0.0003663176893607,0.1565508607774579,0.0029596268092119,78.12040001464386,3.830570920383268
U2OS,no_neighbors,Without neighbor information,3,1146,11.539329785062192,0.0514863931299192,11.539329785062192,0.0514863931299192,0.0221850907585352,0.0003779742686987,0.8979129780547672,0.0018300623144537,0.0182282793253085,0.0004915582079941,0.8916071431720779,0.0015506146051396,0.9517814690153936,0.0007458069344142,0.2032154554057794,0.0016590282307593,79.64264894944306,9.128021979506366
U2OS,staged,Separate geometry / kinetics,3,1146,11.715003975399052,0.0598146604003432,11.715003975399052,0.0598146604003432,0.0312088571154995,0.0005887133244931,0.854643216829953,0.0011495741617251,0.0319153853956067,0.0003204827609149,0.84341572601411,0.0018883558531069,0.7092736229331846,0.0006691462039831,8.071575755669917,0.0070332333908612,105.84322441866,6.511003435060114


==> anc/Supplementary_Data_1/ablation_table.csv <==
Dataset,Model,Phase MAE (% cycle),Forward cosine,Neighbor cosine,Recovery seconds
WT2,Full model,3.774 ± 0.072,0.0198 ± 0.0002,0.916 ± 0.002,35.6 ± 2.9
WT2,No U-ODE residual,4.104 ± 0.030,0.0217 ± 0.0006,0.864 ± 0.001,36.8 ± 1.9
WT2,No neighbor messages or graph regularization,3.994 ± 0.039,0.0199 ± 0.0001,0.898 ± 0.001,27.0 ± 3.2
WT2,Separate fitting,4.466 ± 0.030,0.0218 ± 0.0003,0.907 ± 0.001,45.7 ± 3.2
U2OS,Full model,11.479 ± 0.077,0.0256 ± 0.0008,0.946 ± 0.001,75.5 ± 2.5
U2OS,No U-ODE residual,11.883 ± 0.064,0.0298 ± 0.0008,0.867 ± 0.002,78.1 ± 3.8
U2OS,No neighbor messages or graph regularization,11.539 ± 0.051,0.0222 ± 0.0004,0.898 ± 0.002,79.6 ± 9.1
U2OS,Separate fitting,11.715 ± 0.060,0.0312 ± 0.0006,0.855 ± 0.001,105.8 ± 6.5


==> anc/Supplementary_Data_1/dataset_access.csv <==
dataset,accession,url,resource,role
WT1 and WT2,GSE171636,https://www.ncbi.nlm.nih.gov/geo/query/acc.cgi?acc=GSE171636,GEO,Neurosphere expression and tricycle phase reference
U2OS,GSE146773,https://www.ncbi.nlm.nih.gov/geo/query/acc.cgi?acc=GSE146773,GEO,RNA sequencing and paired FUCCI coordinates
RPE1,GSE128365,https://www.ncbi.nlm.nih.gov/geo/query/acc.cgi?acc=GSE128365,GEO,RPE1 scEU-seq subset; supplementary preset inventory only
Dentate gyrus,DentateGyrus.loom,https://pklab.med.harvard.edu/velocyto/DentateGyrus/DentateGyrus.loom,velocyto,Full dentate gyrus expression input; not the smaller 10X43_1 subset
Pancreas,endocrinogenesis_day15.h5ad,https://scvelo.readthedocs.io/en/stable/scvelo.datasets.pancreas.html,scVelo datasets,Embryonic day 15.5 pancreatic endocrinogenesis
Erythroid,erythroid_lineage.h5ad,https://scvelo.readthedocs.io/en/stable/scvelo.datasets.gastrulation_erythroid.html,scVelo datasets,Mouse gastrulation erythroid lineage; original file https://ndownloader.figshare.com/files/27686871
LARRY,10.6084/m9.figshare.20780344,https://doi.org/10.6084/m9.figshare.20780344,figshare,Processed larry_invitro_adata_sub_raw.h5ad used in the archived workflow


==> anc/Supplementary_Data_1/figure2_values_with_regvelo.csv <==
dataset,method,metric,value,source_method
multipeak_data1,TSvelo-manifold,time,0.64,TSvelo-manifold (auto-root)
multipeak_data1,TSvelo-manifold,velocity,0.9776,TSvelo-manifold (auto-root)
multipeak_data1,VeloCycle,time,17.97,VeloCycle H6 + ridge
multipeak_data1,VeloCycle,velocity,0.7224,VeloCycle H6 + ridge
multipeak_data1,TSvelo,time,20.36,Original TSvelo
multipeak_data1,TSvelo,velocity,0.6346,Original TSvelo
multipeak_data2,TSvelo-manifold,time,7.4,TSvelo-manifold (auto-root)
multipeak_data2,TSvelo-manifold,velocity,0.9421,TSvelo-manifold (auto-root)
multipeak_data2,VeloCycle,time,14.22,VeloCycle H6 + ridge
multipeak_data2,VeloCycle,velocity,0.7985,VeloCycle H6 + ridge
multipeak_data2,TSvelo,time,11.93,Original TSvelo *
multipeak_data2,TSvelo,velocity,-0.4747,Original TSvelo *
trifurcation,TSvelo-manifold,time,1.75,TSvelo-manifold (auto-root)
trifurcation,TSvelo-manifold,velocity,0.9735,TSvelo-manifold (auto-root)
trifurcation,VeloCycle,velocity,0.3485,VeloCycle H2 [open stress test] *
trifurcation,TSvelo,time,3.17,Original TSvelo
trifurcation,TSvelo,velocity,0.7624,Original TSvelo
nested_branches,TSvelo-manifold,time,4.28,TSvelo-manifold (auto-root)
nested_branches,TSvelo-manifold,velocity,0.9404,TSvelo-manifold (auto-root)
nested_branches,VeloCycle,velocity,-0.1922,VeloCycle H2 [open stress test]
nested_branches,TSvelo,time,3.33,Original TSvelo
nested_branches,TSvelo,velocity,0.7745,Original TSvelo
cycle_smooth_control,TSvelo-manifold,time,1.35,TSvelo-manifold (auto-root)
cycle_smooth_control,TSvelo-manifold,velocity,0.9223,TSvelo-manifold (auto-root)
cycle_smooth_control,VeloCycle,time,0.41,VeloCycle H2
cycle_smooth_control,VeloCycle,velocity,0.9994,VeloCycle H2
cycle_smooth_control,TSvelo,time,24.19,Original TSvelo *
cycle_smooth_control,TSvelo,velocity,0.4398,Original TSvelo *
linear,TSvelo-manifold,time,3.32,TSvelo-manifold (auto-root)
linear,TSvelo-manifold,velocity,0.9757,TSvelo-manifold (auto-root)
linear,VeloCycle,velocity,0.8917,VeloCycle H2 [open stress test]
linear,TSvelo,time,4.65,Original TSvelo
linear,TSvelo,velocity,0.6518,Original TSvelo
multipeak_data1,RegVelo,time,16.651348915960547,RegVelo
multipeak_data1,RegVelo,velocity,0.35881165574100526,RegVelo
multipeak_data2,RegVelo,time,21.60837399066466,RegVelo
multipeak_data2,RegVelo,velocity,0.26782505407753276,RegVelo
trifurcation,RegVelo,time,16.001933639252602,RegVelo
trifurcation,RegVelo,velocity,0.6246468176947583,RegVelo
nested_branches,RegVelo,time,17.36651046746077,RegVelo
nested_branches,RegVelo,velocity,0.5998178778207804,RegVelo
cycle_smooth_control,RegVelo,time,17.254520867888072,RegVelo
cycle_smooth_control,RegVelo,velocity,0.5450122391592919,RegVelo
linear,RegVelo,time,12.82845691186659,RegVelo
linear,RegVelo,velocity,0.6084848503676901,RegVelo


==> anc/Supplementary_Data_1/frozen_real_comparison.csv <==
dataset,frozen_version,frozen_variant,metric,unit,lower_is_better,manifold_mean,manifold_sd,manifold_seeds,velocycle_mean,velocycle_seeds,tsvelo_mean,tsvelo_seeds,labelled_evaluation_cells,outperforms_both_on_cmae,relative_error_reduction_vs_velocycle_pct,relative_error_reduction_vs_tsvelo_pct
WT1,TSvelo-Manifold-v1.0.0-frozen.20260916,cyc_log_fourier2,circular MAE,fraction of one cycle,True,0.0530063616442796,0.0009364301200400222,3,0.0333666696517647,1,0.1092144870801775,1,4599,False,-58.8602104959438,51.4658145989679
WT2,TSvelo-Manifold-v1.0.0-frozen.20260916,cyc_fourier2_pca,circular MAE,fraction of one cycle,True,0.037621882927128335,0.0006549986635964748,3,0.0710173112712749,1,0.1362582651357634,1,5646,True,47.02434905847296,72.38928376958044
U2OS,TSvelo-Manifold-v1.0.0-frozen.20260916,cyc_fourier2_pca,circular MAE,fraction of one cycle,True,0.11480886626035393,0.0007487416092484307,3,0.1257513081610342,1,0.1540829300493784,1,1146,True,8.701652540001913,25.48891287077579


==> anc/Supplementary_Data_1/network_architectures.csv <==
case,family,variant,genes,selected_genes,branches,encoder,decoder,decoder_hidden_layers,decoder_linear_layers,residual_network
cycle_smooth_control,cycle,cyc_direction,18,18,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,2 -> 64 -> 64 -> 2G,2,3,disabled
dentate_165,branch,anchor_dynamics,165,100,2,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
erythroid,branch,anchor_trunk,591,591,5,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
larry,branch,anchor_dynamics,591,591,3,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
linear,branch,anchor_trunk,36,36,1,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
multipeak_data1,topo,topo_root,18,18,0,Monotone circular warp; GraphSAGE frozen and bypassed after initialization,2 -> 128 -> 128 -> 2G,2,3,2 -> 64 -> 18 -> G
multipeak_data2,topo,topo_root,18,18,0,Monotone circular warp; GraphSAGE frozen and bypassed after initialization,2 -> 128 -> 128 -> 2G,2,3,2 -> 64 -> 18 -> G
nested_branches,branch,anchor_dynamics,36,36,4,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
pancreas,branch,dynamics_weak,149,100,5,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
rpe1,cycle,cyc_robust_pca,28,20,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,2 -> 64 -> 64 -> 2G,2,3,disabled
trifurcation,branch,anchor_dynamics,36,36,3,DPT / chart time; no neural encoder,1 -> 96 -> 96 -> 2G,2,3,disabled
u2os_355,cycle,cyc_fourier2_pca,107,107,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,Fourier K=2: 4 -> 2G; clamp + exp,0,1,disabled
u2os_356,cycle,cyc_fourier2_pca,107,107,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,Fourier K=2: 4 -> 2G; clamp + exp,0,1,disabled
u2os_357,cycle,cyc_fourier2_pca,107,107,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,Fourier K=2: 4 -> 2G; clamp + exp,0,1,disabled
wt1,cycle,cyc_log_fourier2,375,375,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,Fourier K=2: 4 -> 2G; clamp + exp,0,1,disabled
wt2,cycle,cyc_fourier2_pca,391,391,0,G -> SAGE 128 -> SAGE 128 -> Linear 2 -> unit norm,Fourier K=2: 4 -> 2G; clamp + exp,0,1,disabled


==> anc/Supplementary_Data_1/quantified_improvements.csv <==
dataset,protocol,metric,ours,comparator,baseline,change,change_unit,comparator_status,source
multipeak_data1,simulation S-only seed 0,query_time_mae_pct,0.6384316916158006,cellDancer,11.91801788912012,94.64313866990734,relative error reduction (%),native velocity complete; native pseudotime failed twice,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
multipeak_data1,simulation S-only seed 0,query_S_velocity_cosine,0.9775739802975906,scVelo stochastic,0.8208037563168489,0.1567702239807417,absolute cosine increase,complete,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
multipeak_data2,simulation S-only seed 0,query_time_mae_pct,7.401454091795549,TSvelo,11.928927549848826,37.95373422408499,relative error reduction (%),NOT converged: EM 62 budget checkpoint,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
multipeak_data2,simulation S-only seed 0,query_S_velocity_cosine,0.942121041903755,scVelo stochastic,0.8172674349806002,0.12485360692315484,absolute cosine increase,complete,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
cycle_smooth_control,simulation S-only seed 0,query_time_mae_pct,1.3498209401882404,VeloCycle,0.4073767573158875,-231.34461305104946,relative error reduction (%),complete,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
cycle_smooth_control,simulation S-only seed 0,query_S_velocity_cosine,0.9223342029024824,VeloCycle,0.9993629733995245,-0.07702877049704215,absolute cosine increase,complete,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
trifurcation,simulation S-only seed 0,query_time_mae_pct,1.7478283861902322,TSvelo,3.1702084148756997,44.86708261864346,relative error reduction (%),native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
trifurcation,simulation S-only seed 0,query_S_velocity_cosine,0.9735284078904676,TSvelo,0.7624116377379936,0.211116770152474,absolute cosine increase,native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
nested_branches,simulation S-only seed 0,query_time_mae_pct,4.275478588986164,TSvelo,3.3327929307839996,-28.285155357083912,relative error reduction (%),native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
nested_branches,simulation S-only seed 0,query_S_velocity_cosine,0.9404137560276883,TSvelo,0.7745346668986125,0.16587908912907579,absolute cosine increase,native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
linear,simulation S-only seed 0,query_time_mae_pct,3.3155545982454306,TSvelo,4.65141808179924,28.71948855298504,relative error reduction (%),native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
linear,simulation S-only seed 0,query_S_velocity_cosine,0.9757168328608641,VeloCycle,0.8917082566079281,0.08400857625293601,absolute cosine increase,native procedure completed,simulation_detail_archive/METRICS_with_regvelo.json; regvelo_benchmark/evaluation/SIMULATION_METRICS.json
WT1,frozen protocol; ours three seeds,circular_MAE_pct,5.30063616442796,VeloCycle,3.33666696517647,-58.86021049594381,relative error reduction (%),single archived run,frozen_real_comparison.csv
WT2,frozen protocol; ours three seeds,circular_MAE_pct,3.7621882927128336,VeloCycle,7.101731127127491,47.02434905847296,relative error reduction (%),single archived run,frozen_real_comparison.csv
U2OS,frozen protocol; ours three seeds,circular_MAE_pct,11.480886626035392,VeloCycle,12.57513081610342,8.701652540001914,relative error reduction (%),single archived run,frozen_real_comparison.csv
WT2,full-S/U seed 0,circular_MAE_pct,3.8339294161533775,VeloCycle,7.101730959951193,46.014155735072706,relative error reduction (%),single archived run,real_full_SU_with_regvelo.csv
U2OS,full-S/U seed 0,circular_MAE_pct,11.011573966863484,VeloCycle,11.890793856088926,7.394122712633012,relative error reduction (%),single archived run,real_full_SU_with_regvelo.csv


==> anc/Supplementary_Data_1/real_full_SU_with_regvelo.csv <==
dataset,method,method_key,time_cmae_pct,forward_cosine,forward_positive_pct,neighbor_cosine,time_evaluation_cells,forward_evaluation_cells,continuity_evaluation_cells,zero_projected_vectors,phase_offset_cycles,calibration_resultant,phase_sign,clock_type,full_SU_fit,seed,prediction_sha256,recovery_seconds,runtime_basis,runtime_marker,runtime_device,runtime_workers,runtime_notes,runtime_cpu_parallelism,runtime_gpu_count,runtime_parallelism
WT2,TSvelo-manifold,manifold,3.8339294161533775,0.06460084590197772,60.114012504597284,0.3069116946053798,5646,5438,5646,0,-0.0719114278709459,0.951964115843031,1,cycle,True,0,bae00468581f9b400be55dc8240d4b4b94ba253634aa946c2b5b67e68e545a6f,42.0228689708747,fresh_complete_call,,GPU: NVIDIA GeForce RTX 4090 D (GPU 1),1,"Timing-only refit; frozen accuracy predictions retained. Configurations match, including default log_reconstruction=False.",1 thread,1,1 thread / 1 GPU
WT2,VeloCycle,velocycle,7.101730959951193,0.003719985121683313,50.80912100036778,-0.003472947383632438,5646,5438,5646,0,0.24839920322769712,0.830692707801159,1,cycle,True,0,4525617549894ec255af65f2e3f415eb1cdb6231014837c93969f0165da03a99,287.91409670808036,sum_of_measured_stages,†,CPU + RTX 4090 D (GPU 4),1,All three actual historical fitting stages included; no subtraction of the preceding constant-speed fit.,1 thread,1,1 thread / 1 GPU
WT2,TSvelo,tsvelo,13.625826513576344,0.03139160328102776,54.43177638837808,0.05522078162920777,5646,5438,5646,0,0.27827354863806325,0.561981129996271,1,wrapped linear,True,0,811647031114ef3e515539ceef0729a8602c4cf24a07e6c36d46052902364540,11849.939568102825,sum_of_measured_stages,†,CPU (1 thread),1,"Original initializer reproduced exactly; complete native fit timer retained, not the sum of selected epochs.",1 thread,0,1 thread / 0 GPU
WT2,scVelo dynamical,scvelo_dynamical,16.864937911615606,0.02993595521733505,54.90989334314086,0.12856252202864227,5646,5438,5646,0,0.242227327440214,0.41931041260493446,1,wrapped linear,True,0,6822f3c532ffa647ec292d64b7a7d1115ab62ce7264e42640a6d819064b185c3,25.176600217819214,recorded_complete_call,,CPU,8,,8 workers,0,8 workers / 0 GPU
WT2,scVelo stochastic,scvelo_stochastic,12.143451734221443,0.04086603338848267,55.38801029790365,0.13390351982017132,5646,5438,5646,0,-0.2859964165328822,0.625497903603524,1,wrapped linear,True,0,343598fc6e8c20a7b1c14e19a9716037afc8568e948297d93fb9262c7895ca6f,14.230496406555176,recorded_complete_call,,CPU,8,,8 workers,0,8 workers / 0 GPU
WT2,cellDancer,celldancer,15.107000263657655,0.05088704553874101,56.54652445752115,0.1150085794297581,5646,5438,5646,0,0.029195460322198812,0.47852157707099363,1,wrapped linear,True,0,aa4d8d6006cbc48563abde6e5daba294bbdeda231a0027d91674a254480da048,381.1925928592682,recorded_complete_call,,CPU,8,"Includes attempted native gene fits, including genes that failed; no cached-estimate reuse in the adopted call.",8 workers,0,8 workers / 0 GPU
WT2,TFvelo,tfvelo,9.678536696809404,0.016331669415014374,52.24347186465612,0.17897846170156853,5646,5438,5646,0,-0.14598595750734986,0.7280343329658856,1,wrapped linear,True,0,f8cf1ec66668d3aedfef2d04114d6ddd4fd329500759b589da15ba7b9d98f536,3360.6708796024323,recorded_complete_call,,CPU,128,,128 workers,0,128 workers / 0 GPU
WT2,VELOVI,velovi,15.195361654968826,0.051928654985600266,56.98786318499448,0.1862435213531257,5646,5438,5646,0,-0.3898814516870955,0.48274490098377565,1,wrapped linear,True,0,70631efd3d328076f2d66bf6aaaf3b832443bd5931bc365913a779c3dd4770b8,123.88084855955094,sum_of_measured_stages,†,CPU + RTX 4090 D (GPU 1),1,,1 thread,1,1 thread / 1 GPU
U2OS,TSvelo-manifold,manifold,11.011573966863484,0.05895915823199198,57.35294117647059,0.3828679254308657,918,884,918,0,-0.2231261153314081,0.6844766990530042,1,cycle,True,0,fb44f2d5bd0eb1aed8f02448f1a39405990fea71da10e32ca18fd41795b9b931,23.2386579439044,fresh_complete_call,,GPU: NVIDIA GeForce RTX 4090 D (GPU 1),1,"Timing-only refit; frozen accuracy predictions retained. Configurations match, including default log_reconstruction=False.",1 thread,1,1 thread / 1 GPU
U2OS,VeloCycle,velocycle,11.890793856088926,0.05393691166701855,56.67420814479638,0.4104289850200999,918,884,918,0,0.04670837008950227,0.6593191927523557,1,cycle,True,0,c7b31656c411af29ff55aebb6e32a33362f5008b69cc3b97e4583c8ad5a8eda9,243.5558919790201,recorded_complete_call,,CPU (1 thread),1,,1 thread,0,1 thread / 0 GPU
U2OS,TSvelo,tsvelo,21.236869883863584,0.051990091865400365,57.126696832579185,0.12698224889824747,918,884,918,0,-0.3710966500667575,0.22056883811759972,1,wrapped linear,True,0,7063d9ff91cd4250415f9d93e9ae388bc6d114d0609cedceab8dc765fe8c5ece,8359.789959872141,sum_of_measured_stages,†,CPU + RTX 4090 D (GPU 3),1,"Original initializer reproduced exactly; complete native fit timer retained, not the sum of selected epochs.",1 thread,1,1 thread / 1 GPU
U2OS,scVelo dynamical,scvelo_dynamical,16.300088022802882,0.006691982326175468,51.80995475113123,0.1624659688721443,918,884,918,0,0.31494393933015097,0.40785159946631017,1,wrapped linear,True,0,5eb2e87d0fe8dd99afb4e14339397696634a13e58ca6b67cc93722da4e7162e6,22.597937419544905,sum_of_measured_stages,†,CPU (1 thread),1,"Original preparation environment (scanpy 1.9.8, NumPy 1.24.4); moments exactly reproduced.",1 thread,0,1 thread / 0 GPU
U2OS,scVelo stochastic,scvelo_stochastic,20.838872606103234,0.04927059847296598,55.995475113122176,0.09840655142612673,918,884,918,0,-0.1999047991181883,0.223736453914049,1,wrapped linear,True,0,5982a3bfaa9930f3747172d297cc473daafdf05cfba54935744a71e302ac849d,12.854684483259916,sum_of_measured_stages,†,CPU (1 thread),1,"Original preparation environment (scanpy 1.9.8, NumPy 1.24.4); moments exactly reproduced.",1 thread,0,1 thread / 0 GPU
U2OS,cellDancer,celldancer,18.93280296692576,0.026380860595124067,53.50678733031674,0.10260831423602035,918,884,918,0,-0.09283117099697838,0.2985129897174956,1,wrapped linear,True,0,512eeb6e1e9ed406dcb4e21a2741b4e05e5c37d7a66d60603de9876aa9b9e485,92.41912245750427,recorded_complete_call,,CPU,8,"Includes attempted native gene fits, including genes that failed; no cached-estimate reuse in the adopted call.",8 workers,0,8 workers / 0 GPU
U2OS,TFvelo,tfvelo,16.910487090532037,0.01170557187154276,53.28054298642534,0.19835797697108962,918,884,918,0,-0.09163468352876708,0.36863758233395,1,wrapped linear,True,0,d7ff84b4f5ed22e4a29e5db5fd58f748bd29b982430e364b014e850e4c3b1af3,234.84791058907285,fresh_complete_call,,CPU,8,Fresh fit reproduces frozen phase and velocity exactly; old 18.426-second resumed export is excluded.,8 workers,0,8 workers / 0 GPU
U2OS,VELOVI,velovi,22.4767136349464,0.00960625600682583,48.19004524886878,0.08804266879755478,918,884,918,0,-0.18651130620013068,0.1777263186353159,1,wrapped linear,True,0,6cad29edb1e2d5d03921c35d5d1fd43b3c09f9fe8bb3afd85e289308af5c085d,397.0735561349429,sum_of_measured_stages,†,CPU (1 thread),1,"Original preparation environment (scanpy 1.9.8, NumPy 1.24.4); moments exactly reproduced.",1 thread,0,1 thread / 0 GPU
WT2,RegVelo,regvelo,8.764472975379075,0.013625987417750824,52.831923501287235,0.14947919865552453,5646,5438,5646,0,-0.22949984977371743,0.7771559081296472,1,wrapped linear,True,0,844719e4649184bd7470573bac0b2053bcc064b967ff5c102eec8af8a295a8d8,595.6314452039078,recorded_complete_call,,NVIDIA GeForce RTX 4090 D,1,GPU shared with existing jobs during this new run.,1 thread,1,1 thread / 1 GPU
U2OS,RegVelo,regvelo,20.789378790625516,-0.03005563911674367,48.07692307692308,0.1919020799729669,918,884,918,0,-0.012685312418605635,0.180981377051212,1,wrapped linear,True,0,fb60d06120d5f3e493cbc5093da24079d1ef7cc2dde419967eaa1f78b8d5cd31,279.9652401250787,recorded_complete_call,,NVIDIA GeForce RTX 4090 D,1,GPU shared with existing jobs during this new run.,1 thread,1,1 thread / 1 GPU


==> anc/Supplementary_Data_1/simulation_all_methods_with_regvelo.csv <==
Dataset,Method,Time MAE (%),S velocity cosine (train),S velocity cosine (test),Full recovery (s),CPU parallelism / GPU count
multipeak_data1,TSvelo-manifold (auto-root),0.64,0.9780,0.9776,83.3,1 worker / 1
multipeak_data1,VeloCycle H6 + ridge,17.97,0.6132,0.7224,Export untimed³,1 thread / 0
multipeak_data1,Original TSvelo,20.36,0.6356,0.6346,Resume only⁴,1 thread (resume) / 1
multipeak_data1,scVelo stochastic k=30,15.16,0.8085,0.8208,11.0,1 worker / 0
multipeak_data1,scVelo dynamical VPT,14.76,0.1464,0.1171,9.2,1 worker / 0
multipeak_data1,scVelo dynamical latent time,18.18,0.1464,0.1171,9.2,1 worker / 0
multipeak_data1,cellDancer + common VPT ‡,11.92 ‡,0.7526,0.7624,24.2,8 workers / 0
multipeak_data1,TFvelo (no GRN prior),15.10,Total RNA¹,Total RNA¹,20.5,8 workers / 0
multipeak_data1,VELOVI,18.58,0.3804,0.4257,14.2,1 worker / 1
multipeak_data1,UniTVelo (unified) *,19.76,-0.1777,-0.2490,120.5,1 worker / 1
multipeak_data2,TSvelo-manifold (auto-root),7.40,0.9646,0.9421,91.3,1 worker / 1
multipeak_data2,VeloCycle H6 + ridge,14.22,0.7740,0.7985,Export untimed³,1 thread / 0
multipeak_data2,Original TSvelo *,11.93,-0.4192,-0.4747,Resume only⁴,1 thread (resume) / 1
multipeak_data2,scVelo stochastic k=30,17.51,0.8204,0.8173,11.5,1 worker / 0
multipeak_data2,scVelo dynamical VPT,16.98,0.2557,0.2466,8.8,1 worker / 0
multipeak_data2,scVelo dynamical latent time,17.94,0.2557,0.2466,8.8,1 worker / 0
multipeak_data2,cellDancer,21.78,0.5849,0.5696,12.8,8 workers / 0
multipeak_data2,TFvelo (no GRN prior),16.70,Total RNA¹,Total RNA¹,19.4,8 workers / 0
multipeak_data2,VELOVI,13.81,0.2414,0.2439,16.9,1 worker / 1
multipeak_data2,UniTVelo (unified) *,23.86,0.0826,0.0963,120.9,1 worker / 1
trifurcation,TSvelo-manifold (auto-root),1.75,0.9753,0.9735,74.9,1 worker / 1
trifurcation,VeloCycle H2 [open stress test] *,Cycle phase²,0.3220,0.3485,1359.0,1 worker / 0
trifurcation,Original TSvelo,3.17,0.7559,0.7624,1857.0,1 worker / 1
trifurcation,scVelo stochastic k=30,10.67,-0.3952,-0.3872,10.0,1 worker / 0
trifurcation,scVelo dynamical VPT,42.69,-0.5095,-0.5136,25.1,1 worker / 0
trifurcation,scVelo dynamical latent time,30.93,-0.5095,-0.5136,25.1,1 worker / 0
trifurcation,cellDancer,13.41,0.6401,0.6288,15.3,8 workers / 0
trifurcation,TFvelo (no GRN prior),30.38,Total RNA¹,Total RNA¹,71.1,8 workers / 0
trifurcation,VELOVI,26.83,0.2533,0.2710,24.2,1 worker / 1
trifurcation,UniTVelo (unified) *,52.15,-0.7141,-0.7128,122.0,1 worker / 1
nested_branches,TSvelo-manifold (auto-root),4.28,0.9452,0.9404,86.1,1 worker / 1
nested_branches,VeloCycle H2 [open stress test],Cycle phase²,-0.2049,-0.1922,721.7,1 worker / 0
nested_branches,Original TSvelo,3.33,0.7299,0.7745,1251.9,1 worker / 1
nested_branches,scVelo stochastic k=30,25.93,-0.3834,-0.3765,8.9,1 worker / 0
nested_branches,scVelo dynamical VPT,47.11,-0.4792,-0.4817,26.4,1 worker / 0
nested_branches,scVelo dynamical latent time,22.82,-0.4792,-0.4817,26.4,1 worker / 0
nested_branches,cellDancer,40.07,0.3904,0.3899,15.7,8 workers / 0
nested_branches,TFvelo (no GRN prior),31.49,Total RNA¹,Total RNA¹,68.4,8 workers / 0
nested_branches,VELOVI,21.30,0.1895,0.1861,21.6,1 worker / 1
nested_branches,UniTVelo (unified) *,50.18,-0.6976,-0.6897,124.1,1 worker / 1
cycle_smooth_control,TSvelo-manifold (auto-root),1.35,0.9335,0.9223,23.4,1 worker / 1
cycle_smooth_control,VeloCycle H2,0.41,0.9995,0.9994,Export untimed³,1 thread / 0
cycle_smooth_control,Original TSvelo *,24.19,0.3062,0.4398,7645.4,1 worker / 1
cycle_smooth_control,scVelo stochastic k=30,16.09,0.9362,0.9372,8.6,1 worker / 0
cycle_smooth_control,scVelo dynamical VPT,14.71,0.8078,0.7949,14.6,1 worker / 0
cycle_smooth_control,scVelo dynamical latent time,24.01,0.8078,0.7949,14.6,1 worker / 0
cycle_smooth_control,cellDancer,20.30,0.7251,0.7282,13.4,8 workers / 0
cycle_smooth_control,TFvelo (no GRN prior),8.18,Total RNA¹,Total RNA¹,30.9,8 workers / 0
cycle_smooth_control,VELOVI,23.79,0.4400,0.4361,16.1,1 worker / 1
cycle_smooth_control,UniTVelo (unified),21.43,0.0072,-0.0594,81.0,1 worker / 1
linear,TSvelo-manifold (auto-root),3.32,0.9743,0.9757,31.8,1 worker / 1
linear,VeloCycle H2 [open stress test],Cycle phase²,0.9072,0.8917,106.8,1 worker / 0
linear,Original TSvelo,4.65,0.5854,0.6518,534.0,1 worker / 1
linear,scVelo stochastic k=30,15.21,-0.1331,-0.1286,9.0,1 worker / 0
linear,scVelo dynamical VPT,46.31,0.0745,0.0703,21.8,1 worker / 0
linear,scVelo dynamical latent time,49.13,0.0745,0.0703,21.8,1 worker / 0
linear,cellDancer,23.61,0.5463,0.5499,16.0,8 workers / 0
linear,TFvelo (no GRN prior),51.67,Total RNA¹,Total RNA¹,40.7,8 workers / 0
linear,VELOVI,28.01,0.2025,0.2188,14.3,1 worker / 1
linear,UniTVelo (unified),54.07,-0.8862,-0.8880,107.2,1 worker / 1
multipeak_data1,RegVelo,16.65,0.3484,0.3588,721.4,1 thread / 1
multipeak_data2,RegVelo,21.61,0.3103,0.2678,738.9,1 thread / 1
trifurcation,RegVelo,16.00,0.6241,0.6246,791.8,1 thread / 1
nested_branches,RegVelo,17.37,0.6043,0.5998,986.6,1 thread / 1
cycle_smooth_control,RegVelo,17.25,0.5676,0.5450,573.2,1 thread / 1
linear,RegVelo,12.83,0.6128,0.6085,419.6,1 thread / 1


==> anc/Supplementary_Data_1/simulation_metric_explanations.csv <==
Dataset,Method,Metric,Table text,Reason (Chinese),Reason (English)
multipeak_data1,VeloCycle H6 + ridge,recovery_seconds,Export untimed³,历史 VeloCycle 仅记录了调用耗时，后续官方重新导出及 S-only 输出没有连续完整计时；不能把局部调用耗时填作完整恢复耗时。,"Historical VeloCycle recorded an invocation, but the exact official re-export and S-only outputs lack a continuous full-pipeline timer. The invocation time cannot be used as full recovery."
multipeak_data1,Original TSvelo,recovery_seconds,Resume only⁴,历史 TSvelo 只记录续跑耗时，未覆盖最初 CPU 检查点训练，因此没有从输入开始的完整恢复耗时。,Historical TSvelo recorded a resumed invocation only; the original CPU checkpoint training is outside that timer. No complete from-input interval is available.
multipeak_data1,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
multipeak_data1,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
multipeak_data2,VeloCycle H6 + ridge,recovery_seconds,Export untimed³,历史 VeloCycle 仅记录了调用耗时，后续官方重新导出及 S-only 输出没有连续完整计时；不能把局部调用耗时填作完整恢复耗时。,"Historical VeloCycle recorded an invocation, but the exact official re-export and S-only outputs lack a continuous full-pipeline timer. The invocation time cannot be used as full recovery."
multipeak_data2,Original TSvelo *,recovery_seconds,Resume only⁴,历史 TSvelo 只记录续跑耗时，未覆盖最初 CPU 检查点训练，因此没有从输入开始的完整恢复耗时。,Historical TSvelo recorded a resumed invocation only; the original CPU checkpoint training is outside that timer. No complete from-input interval is available.
multipeak_data2,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
multipeak_data2,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
trifurcation,VeloCycle H2 [open stress test] *,time_mae_pct,Cycle phase²,VeloCycle 在开放轨迹上输出闭环相位，没有原生线性时钟，因此无法按当前输出计算线性时间 MAE；该次实验的速度仍正常评分。,"VeloCycle returns a closed-cycle phase on this open trajectory. It has no native linear clock, so linear-time MAE is not defined for this output."
trifurcation,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
trifurcation,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
nested_branches,VeloCycle H2 [open stress test],time_mae_pct,Cycle phase²,VeloCycle 在开放轨迹上输出闭环相位，没有原生线性时钟，因此无法按当前输出计算线性时间 MAE；该次实验的速度仍正常评分。,"VeloCycle returns a closed-cycle phase on this open trajectory. It has no native linear clock, so linear-time MAE is not defined for this output."
nested_branches,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
nested_branches,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
cycle_smooth_control,VeloCycle H2,recovery_seconds,Export untimed³,历史 VeloCycle 仅记录了调用耗时，后续官方重新导出及 S-only 输出没有连续完整计时；不能把局部调用耗时填作完整恢复耗时。,"Historical VeloCycle recorded an invocation, but the exact official re-export and S-only outputs lack a continuous full-pipeline timer. The invocation time cannot be used as full recovery."
cycle_smooth_control,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
cycle_smooth_control,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
linear,VeloCycle H2 [open stress test],time_mae_pct,Cycle phase²,VeloCycle 在开放轨迹上输出闭环相位，没有原生线性时钟，因此无法按当前输出计算线性时间 MAE；该次实验的速度仍正常评分。,"VeloCycle returns a closed-cycle phase on this open trajectory. It has no native linear clock, so linear-time MAE is not defined for this output."
linear,TFvelo (no GRN prior),spliced_train_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.
linear,TFvelo (no GRN prior),spliced_query_cosine,Total RNA¹,TFvelo 输出 d(S+U)/dt，未单独输出 dS/dt，因此不能填入 S 速度评分；总 RNA 速度已按对应真值另行评分并列于表下。,TFvelo outputs d(S+U)/dt rather than a separate dS/dt. Its total-RNA velocity is scored against total-RNA truth below the table.

